Millions of Little Minions: Using Packets for Low Latency Network Programming and Visibility (Extended Version)

This paper presents a practical approach to rapidly introduce new dataplane functionality into networks: End-hosts embed tiny programs into packets to actively query and manipulate a network's internal state. We show how this "tiny packet program" (TPP) interface gives end-hosts unprecedented visibility into network behavior, enabling them to work with the network to achieve a common goal. Our design leverages what each component does best: (a) switches forward and execute tiny packet programs (at most 5 instructions) at line rate, and (b) end-hosts perform arbitrary computation on network state, which are easy to evolve. Using a hardware prototype on a NetFPGA, we show our design is feasible, at a reasonable cost. By implementing three different research proposals, we show that TPPs are also useful. And finally, we present an architecture in which they can be made secure.

==> copy.sh <==
#!/bin/bash

scp tpp.pdf cardinal.stanford.edu:~/WWW/tpp-hotnets13.pdf



==> plots/data-filter-sweep.py <==
#from plot_defaults import *
import numpy as np
import sys
import re
from collections import defaultdict

DIR = sys.argv[1]
RULES = [0, 1, 10, 100, 1000]
MODES = ["first", "last", "all"]

pat_ethstats = re.compile(r'.*s1-eth1:\s(.*) Mb/s In')

def parse_log(log, pat):
    lines = open(log).readlines()
    ret = []
    for line in lines:
        m = pat.match(line)
        if m:
            ret.append(float(m.group(1)))
    return ret

def dir(mode, rules):
    return "%s/mode%s-rules%s" % (DIR, mode, rules)

def data2(mode, rules):
    file_name = dir(mode, rules) + "/ethstats.log"
    return parse_log(file_name, pat_ethstats)

data = defaultdict(list)
for dirs in sys.argv[1:]:
	global DIR
	DIR = dirs
	for mode in MODES:
	    ys_m = []
	    print mode
	    for x in RULES:
		# with TPP, throughput
		ret = data2(mode, x)
		#print x, flow, np.mean(ret), np.std(ret)
		ret = np.array(ret[5:25])/1000.0
		ys_m.append(np.mean(ret))
	    print ys_m
	    data[mode].append(ys_m)
print data
for mode in 'first,last,all'.split(','):
	print mode
	print np.array(data[mode]).mean(axis=0)
	print np.array(data[mode]).std(axis=0)
#plt.show()


==> plots/plot-filter-sweep.py <==
from plot_defaults import *
import sys
import re

DIR = sys.argv[1]
RULES = [0, 1, 10, 100, 1000]
MODES = ["first", "last", "all"]

pat_ethstats = re.compile(r'.*s1-eth1:\s(.*) Mb/s In')

def parse_log(log, pat):
    lines = open(log).readlines()
    ret = []
    for line in lines:
        m = pat.match(line)
        if m:
            ret.append(float(m.group(1)))
    return ret

def dir(mode, rules):
    return "%s/mode%s-rules%s" % (DIR, mode, rules)

def data2(mode, rules):
    file_name = dir(mode, rules) + "/ethstats.log"
    return parse_log(file_name, pat_ethstats)

plt.figure(figsize=(10,3.5))
markers = 'sv^+x'
markersize = 20
for marker, mode in zip(markers, MODES):
    ys_m, ys_e = [], []
    print mode
    for x in RULES:
        # with TPP, throughput
        ret = data2(mode, x)
        #print x, flow, np.mean(ret), np.std(ret)
        ret = np.array(ret[5:25])/1000.0
        ys_m.append(np.mean(ret))
        ys_e.append(np.std(ret))

    xs = range(len(RULES))
    print xs, ys_m
    xs_str = map(lambda x: '$%s$' % x, [0, 1, 10, 100, 1000])
    plt.errorbar(xs, ys_m, yerr=ys_e, label='%s' % (mode), marker=marker)
    plt.xlabel('Number of rules')
    plt.ylabel('Throughput (Gb/s)')
    plt.xticks(xs, xs_str)
    plt.ylim((0, 10))

plt.legend(ncol=1,frameon=False, loc='lower left')
plt.tight_layout()
outfile = 'tpp-filter-plot.pdf'
plt.savefig(outfile)
print 'saved to', outfile
#plt.show()


==> plots/plot-qsize-json.py <==
from plot_defaults import *
import json
import sys

FILE = sys.argv[1]
ret = json.loads(open(FILE, 'r').read())

values = []
values_ts = []

for intf in ret.keys():
    data = np.array(ret[intf]).T
    xs = data[0].astype(float)
    ys = data[1].astype(float)
    values.append(ys)
    values_ts.append((xs, ys))

plt.figure(figsize=(10,8))
plt.subplot(211)
for val in values:
    #plt.plot(ts, val)
    #plt.hist(val)
    plot_ecdf(val)
    plt.ylim((0.5,1))
plt.xlabel('Queue size (packets)')
plt.ylabel('Fractiles')
#plt.savefig('qsize-cdf.pdf')
plt.subplot(212)
#plt.figure(figsize=(10,4))
for idx,(ts,val) in enumerate(values_ts):
    ts = (ts-min(ts)) / 1e6
    alpha = 1 if idx == 0 else 0.4
    lw = 2 if idx == 0 else 1
    plt.plot(ts, val, alpha=alpha, lw=lw)

plt.xlim((2, 3))
plt.xlabel('Time (s)')
plt.ylabel('Queue size (packets)')
plt.tight_layout()
plt.savefig('qsize-ts-2.pdf')
print 'done... qsize-ts-2.pdf'
#plt.show()


==> plots/plot-qsize.py <==
from plot_defaults import *
import sys

FILE = sys.argv[1]
ret = pd.read_csv(open(FILE))

ts = ret.values.T[0]
values = ret.values.T[1:]

plt.figure(figsize=(10,8))
plt.subplot(211)
for val in values:
    #plt.plot(ts, val)
    #plt.hist(val)
    plot_ecdf(val)
    plt.ylim((0.7,1))
plt.xlabel('Queue size (packets)')
plt.ylabel('Fractiles')
#plt.savefig('qsize-cdf.pdf')
plt.subplot(212)
#plt.figure(figsize=(10,4))
for val in values:
    plt.plot(ts, val)
plt.xlabel('Time (s)')
plt.ylabel('Queue size (packets)')
plt.tight_layout()
plt.savefig('qsize-ts.pdf')

print 'done...'
#plt.show()



==> plots/plot-rcp-sweep.py <==
from plot_defaults import *
import sys
import re
import argparse
parser = argparse.ArgumentParser()
parser.add_argument('--dir', required=True)
parser.add_argument('-n', default='1')
parser.add_argument('--out')
FLAGS = parser.parse_args()

DIR = 'rcp-May13--20-29'
#DIR = 'rcp-May14--01-01'
DIR = 'rcp-May14--01-46'
DIR = FLAGS.dir

AGGR = ["maxmin", "prop"]

pat_ethstats = re.compile(r'\s+(.*):\s(.*) Mb/s In')

def parse_log(log, pat):
    lines = open(log).readlines()
    ret = defaultdict(list)
    for line in lines:
        m = pat.match(line)
        if m:
            intf = m.group(1)
            val = float(m.group(2))
            ret[intf].append(val)
    return ret

def dir(aggr):
    return "%s/rcp-%s-n%s" % (DIR, aggr, FLAGS.n)

def data2(aggr):
    file_name = dir(aggr) + "/ethstats.log"
    return parse_log(file_name, pat_ethstats)

plt.figure(figsize=(10,4))
markers = 'sv^+x'
markersize = 20

def plot_aggr(aggr, title):
    ys_m, ys_e = [], []
    ret = data2(aggr)
    labels = ['flow a', 'flow b', 'flow c']
    intfs = ['s1-eth1', 's1-eth2', 's3-eth3']
    for intf,label,marker in zip(intfs, labels, markers):
        arr = ret[intf]
	arr = np.array(arr)[20:]
        #ys_m.append(np.mean(arr))
        #ys_e.append(np.std(arr))
        plt.plot(arr, lw=2, label=label, marker=marker, markevery=5)

    plt.xlabel('Time (s)')
    plt.ylabel('Throughput (Mb/s)')
    plt.gca().set_title(title, fontsize=20)
    plt.ylim((0, 70))

plt.subplot(121)
plot_aggr("maxmin", "Max-min fairness")
plt.subplot(122)
plot_aggr("prop", "Proportional fairness")

plt.subplot(121)
plt.legend(ncol=1,frameon=False, loc='lower right')
plt.tight_layout()

if FLAGS.out:
    outfile = FLAGS.out
    plt.savefig(outfile)
    print 'saved to', outfile
else:
    plt.show()

#plt.show()


==> plots/plot-tpp-sweep.py <==
from plot_defaults import *
import sys
import re

DIR = sys.argv[1]
SAMPLES = [1, 10, 20, 0]
SAMPLE_LABELS = ['$1$', '$10$', '$20$', '$\infty$']
TPP = [0, 1]
NUM_FLOWS = [1, 10, 20]

pat_iperf_single = re.compile(r'\[\s*\d+\].*sec.*Bytes\s+(.*)Gbits/sec')
pat_iperf_multiple = re.compile(r'\[SUM\].*sec.*Bytes\s+(.*)Gbits/sec')
pat_iperf = [pat_iperf_multiple, pat_iperf_single]
pat_ethstats = re.compile(r'.*s1-eth1:\s(.*) Mb/s In')

def parse_log(log, pat):
    lines = open(log).readlines()
    ret = []
    for line in lines:
        m = pat.match(line)
        if m:
            ret.append(float(m.group(1)))
    return ret

def dir(sample, tpp, num_flows):
    ret = "%s/sample%s-tpp%s-flows%s" % (DIR, sample, tpp, num_flows)
    print ret
    return ret

def data(sample, tpp, num_flows):
    file_name = dir(sample, tpp, num_flows) + "/iperf.log"
    return parse_log(file_name, pat_iperf[num_flows == 1])

def data2(sample, tpp, num_flows):
    file_name = dir(sample, tpp, num_flows) + "/ethstats.log"
    return parse_log(file_name, pat_ethstats)

plt.figure(figsize=(10,4))
markers = 'sv^+x'
markersize = 20
for marker, flow in zip(markers, NUM_FLOWS):
    ys_m, ys_e = [], []
    for x in SAMPLES:
        # with TPP, throughput
        ret = data(x, 1, flow)
        print ret
        #print x, flow, np.mean(ret), np.std(ret)
        m = np.mean(ret)
        ys_m.append(m)
        lo, hi = m - np.percentile(ret, 5), np.percentile(ret, 95) - m
        ys_e.append((lo,hi))

    plt.subplot(121)
    xs = SAMPLES[0:-1] + [30]
    plt.errorbar(xs, ys_m, yerr=np.array(ys_e).T, label='%d flows' % (flow), marker=marker)
    plt.xticks(xs, SAMPLE_LABELS)
    plt.xlabel('Sampling Frequency')
    plt.ylabel('TCP goodput (Gb/s)')
    plt.ylim((2,10))

    plt.subplot(122)
    ys_m, ys_e = [], []
    for x in SAMPLES:
        # with TPP, goodput
        ret = data2(x, 1, flow)
        print ret
        ret = np.array(ret)/1000
        #print x, flow, np.mean(ret), np.std(ret)
        m = np.mean(ret)
        ys_m.append(m)
        lo, hi = m - np.percentile(ret, 5), np.percentile(ret, 95) - m
        ys_e.append((lo,hi))
    xs = SAMPLES[0:-1] + [30]
    plt.errorbar(xs, ys_m, yerr=np.array(ys_e).T, label='%d flows' % (flow), marker=marker)
    plt.xticks(xs, SAMPLE_LABELS)
    plt.xlabel('Sampling Frequency')
    plt.ylabel('Throughput (Gb/s)')
    plt.ylim((2,10))

plt.subplot(121)
plt.legend(loc='lower left',ncol=2,frameon=False, prop={'size':16})
plt.tight_layout()
outfile = 'tpp-insert-plot.pdf'
plt.savefig(outfile)
print 'saved to', outfile
#plt.show()


==> plots/plot.sh <==
#!/bin/bash

python plot-qsize.py qsize.txt



==> plots/plot_defaults.py <==

from matplotlib import rc, rcParams


DEF_AXIS_LEFT = 0.18
DEF_AXIS_RIGHT = 0.95
DEF_AXIS_BOTTOM = 0.1
DEF_AXIS_TOP = 0.99
DEF_AXIS_WIDTH = DEF_AXIS_RIGHT - DEF_AXIS_LEFT
DEF_AXIS_HEIGHT = DEF_AXIS_TOP - DEF_AXIS_BOTTOM
# add_axes takes [left, bottom, width, height]
DEF_AXES = [DEF_AXIS_LEFT, DEF_AXIS_BOTTOM, DEF_AXIS_WIDTH, DEF_AXIS_HEIGHT]

AXIS_2Y_RIGHT = 0.8
AXIS_2Y_WIDTH = AXIS_2Y_RIGHT - DEF_AXIS_LEFT
AXES_2Y = [DEF_AXIS_LEFT, DEF_AXIS_BOTTOM, AXIS_2Y_WIDTH, DEF_AXIS_HEIGHT]

AXES_LABELSIZE = 24
TICK_LABELSIZE = 24
TEXT_LABELSIZE = 24

COLOR_LIGHTGRAY = '#cccccc'

#COLOR_HLINES = '#606060'
COLOR_HLINES = 'black'
HLINE_LABELSIZE = 24
HLINE_LINEWIDTH = 2

rc('axes', **{'labelsize' : 'large',
              'titlesize' : 'large',
              'grid' : True})
rc('legend', **{'fontsize': 'xx-large'})
rcParams['axes.labelsize'] = AXES_LABELSIZE
rcParams['xtick.labelsize'] = TICK_LABELSIZE
rcParams['ytick.labelsize'] = TICK_LABELSIZE
rcParams['xtick.major.pad'] = 4
rcParams['ytick.major.pad'] = 6
rcParams['figure.subplot.bottom'] = DEF_AXIS_LEFT
rcParams['figure.subplot.left'] = DEF_AXIS_LEFT
rcParams['figure.subplot.right'] = DEF_AXIS_RIGHT
rcParams['lines.linewidth'] = 2
rcParams['lines.markersize'] = 10
rcParams['grid.color'] = COLOR_LIGHTGRAY
rcParams['grid.linewidth'] = 0.6

rcParams['ps.useafm'] = True
rcParams['pdf.use14corefonts'] = True
rcParams['text.usetex'] = False


import numpy as np
#import statsmodels as sm
import statsmodels.api as sm
import matplotlib.pyplot as plt
import pandas as pd
from collections import defaultdict

def plot_ecdf(values):
    ecdf = sm.distributions.ECDF(values)
    x = np.linspace(min(values), max(values))
    y = ecdf(x)
    plt.step(x, y)



==> push.sh <==
#!/bin/bash

for repo in bb market origin; do
	git push $repo &
done

wait


